Information processing constraints in travel behaviour modelling: A generative learning approach

Travel decisions tend to exhibit sensitivity to uncertainty and information processing constraints. These behavioural conditions can be characterized by a generative learning process. We propose a data-driven generative model version of rational inattention theory to emulate these behavioural representations. We outline the methodology of the generative model and the associated learning process as well as provide an intuitive explanation of how this process captures the value of prior information in the choice utility specification. We demonstrate the effects of information heterogeneity on a travel choice, analyze the econometric interpretation, and explore the properties of our generative model. Our findings indicate a strong correlation with rational inattention behaviour theory, which suggest that individuals may ignore certain exogenous variables and rely on prior information for evaluating decisions under uncertainty. Finally, the principles demonstrated in this study can be formulated as a generalized entropy and utility based multinomial logit model.

==> figs/loglikelihood.py <==
import palettable
import numpy as np
import pandas as pd
import matplotlib.pyplot as plt
from palettable.tableau import Tableau_10

plt.style.use('classic')
# colors = palettable.mpl_colormap('Set2', 'qualitative', 5)
colors = Tableau_10
figwidth = 8.5 * 1.2
figheight = figwidth / (1.2*1.618)
plt.rcParams['figure.figsize'] = [figwidth, figheight]
plt.rcParams['axes.prop_cycle'] = plt.cycler('color', colors.mpl_colors)


def main():
    fig, ax = plt.subplots(nrows=1, ncols=1)
    curves = -1*pd.read_csv('data/curves.csv', index_col=0)
    nt = ['A', 'B', 'C', 'D', 'E']
    colors = {'A': 'C0', 'B': 'C1', 'C': 'C2', 'D': 'C3', 'E': 'C4'}
    mark = {'A': '.', 'B': '.', 'C': '.', 'D': '.', 'E': '.'}
    lines = {'A': '-', 'B': '-', 'C': '-', 'D': '-', 'E': '-'}
    for i, curve in enumerate(curves):
        ax.plot(curves[curve], c=colors[nt[i]], marker=mark[nt[i]],
                fillstyle='none', ls=lines[nt[i]])
    ax.set(ylabel='sample neg. log likelihood',
           xlabel='iteration',
           title='choice model',
           xlim=[0, 105])

    plt.tight_layout()

    fig.legend(
        curves.columns, ncol=1, fontsize=11,
        bbox_to_anchor=[0.987, 0.686],
        loc='lower right'
    )
    # plt.subplots_adjust(bottom=0.18, hspace=0.3, wspace=0.2)
    # plt.tick_params(axis='x', length=0)
    # plt.tick_params(axis='y', right=False)
    plt.ticklabel_format(style='sci', axis='y', scilimits=(0, 3),
                         useMathText=True)
    # plt.show()
    plt.savefig('pdf/curves.pdf', format='pdf')


if __name__ == '__main__':
    main()

